Text-to-3D using Gaussian Splatting

Automatic text-to-3D generation that combines Score Distillation Sampling (SDS) with the optimization of volume rendering has achieved remarkable progress in synthesizing realistic 3D objects. Yet most existing text-to-3D methods by SDS and volume rendering suffer from inaccurate geometry, e.g., the Janus issue, since it is hard to explicitly integrate 3D priors into implicit 3D representations. Besides, it is usually time-consuming for them to generate elaborate 3D models with rich colors. In response, this paper proposes GSGEN, a novel method that adopts Gaussian Splatting, a recent state-of-the-art representation, to text-to-3D generation. GSGEN aims at generating high-quality 3D objects and addressing existing shortcomings by exploiting the explicit nature of Gaussian Splatting that enables the incorporation of 3D prior. Specifically, our method adopts a progressive optimization strategy, which includes a geometry optimization stage and an appearance refinement stage. In geometry optimization, a coarse representation is established under 3D point cloud diffusion prior along with the ordinary 2D SDS optimization, ensuring a sensible and 3D-consistent rough shape. Subsequently, the obtained Gaussians undergo an iterative appearance refinement to enrich texture details. In this stage, we increase the number of Gaussians by compactness-based densification to enhance continuity and improve fidelity. With these designs, our approach can generate 3D assets with delicate details and accurate geometry. Extensive evaluations demonstrate the effectiveness of our method, especially for capturing high-frequency components. Our code is available at https://github.com/gsgen3d/gsgen

==> app/results/process.py <==
from pathlib import Path
import matplotlib.pyplot as plt
import matplotlib.image as mpimg
import numpy as np
from rich.console import Console

console = Console()


def concat_image_for_one_prompt(image_dir):
    image_dir = Path(image_dir)
    img1 = mpimg.imread(image_dir / "front_rgb.jpg")  # 左侧的大图
    img2 = mpimg.imread(image_dir / "left_rgb.jpg")  # 右侧上方的小图1
    img3 = mpimg.imread(image_dir / "right_rgb.jpg")  # 右侧上方的小图2
    img4 = mpimg.imread(image_dir / "left_depth.jpg")  # 右侧下方的小图3
    img5 = mpimg.imread(image_dir / "right_depth.jpg")  # 右侧下方的小图4

    # 创建一个子图布局，第一张图片在左侧，剩下四张图片以2x2形式放在右侧
    fig, ax = plt.subplots(1, 2, figsize=(10, 5))
    ax[0].imshow(img1)
    ax[0].axis("off")  # 关闭坐标轴
    ax[1].imshow(np.vstack((np.hstack((img2, img3)), np.hstack((img4, img5)))))
    ax[1].axis("off")  # 关闭坐标轴

    # 调整子图之间的距离，使得没有缝隙
    plt.subplots_adjust(wspace=0, hspace=0)

    fig.savefig(
        f"./processed/{image_dir.stem}.jpg", bbox_inches="tight", transparent=True
    )
    console.print(
        f"[green]finish concating [red]{image_dir.stem.replace('_', ' ')}[/red][/green]"
    )


if __name__ == "__main__":
    paper_images_dir = Path("./all_spiral")
    prompts = list(
        filter(lambda p: not str(p.name).startswith("."), paper_images_dir.iterdir())
    )

    for prompt in prompts:
        concat_image_for_one_prompt(prompt)

